Simulating Opportunistic Networks: Survey and Future Directions

Simulation is one of the most powerful tools we have for evaluating the performance of Opportunistic Networks. In this survey, we focus on available tools and models, compare their performance and precision and experimentally show the scalability of different simulators. We also perform a gap analysis of state-of-the-art Opportunistic Network simulations and sketch out possible further development and lines of research. This survey is targeted at students starting work and research in this area while also serving as a valuable source of information for experienced researchers.

==> final_version_arxiv/autobuild.sh <==
#!/bin/sh

FILENAME=report-ieee

./build.sh $FILENAME

while true; do
    inotifywait -e modify *.tex
    echo "Build" &&
    ./build.sh $FILENAME
done


==> final_version_arxiv/build.sh <==
#!/bin/sh

# Create a pdf using pdflatex. If installed, use latexmk
#
# jd@comnets.uni-bremen.de
#
# TODO: Check and improve bibtex for pdflatex

# Number of repetitions when using pdflatex
max_build_loops=5

pdfbuild() {
    if hash latexmk 2>/dev/null; then
        latexmk -pdf "$@"
    else
        pdflatex "$@"
        bibtex "$@"
        for i in $(seq 1 $max_build_loops)
                do
            pdflatex "$@"
        done
    fi
}

if [ $# -eq 0 ]
then
    echo "Usage: $0 <filename.tex>"
    exit 1
fi


pdfbuild "$@"


==> final_version_arxiv/cleanup.sh <==
#/bin/sh
# Remove a bunch of automatic generated tex files
rm -f *.aux *.bbl *.blg *.dvi *.glo *.idx *.ilg *.ind *.lof *.log *.lot *.nav
rm -f *.out *.pdf *.ps *.pyc *.snm *.tmp *.toc Thumbs.db *.brf
#rm -f *.png *.idv *.css *.4ct *.4tc *.lg *.xref *.html
rm -f *.glg *.gls *.ist
rm -f *.tdo
rm -f *.fdb_latexmk
rm -f *.fls *.vrb
rm -f *.nav *.out


==> final_version_arxiv/img/simulations/sim_time_memory_lines.m <==
%script para dibujar simulation time en lineas

x_nodes_number=[50,100,200,536];
% cada vect contiene las medias de cada tamaño Delivery
figure;

%Sim time
%Adyton
y_1 = [1.60000000000000;28.0300000000000;470.820000000000;2895];

%ONE
y_2 = [11.4300000000000;95.8800000000000;733.390000000000;4678];

%OMNET
y_3 = [1.60000000000000;6.49000000000000;83.5800000000000;3000];

%NS3
y_4 = [10.2400000000000;83.8500000000000;254.900000000000;3843];

plot(x_nodes_number,y_1,x_nodes_number,y_2,x_nodes_number,y_3,x_nodes_number,y_4);

%%%%
axes('position',[30 130 .25 .25])
box on % put box around new pair of axes
%%%%

%RAM
figure;
%Roma PFijos Relayers
L_1 = [6.17,6.16,6.14,6.1,5.99,6];
%Roma Taxis Relayers
L_2 = [6.17,4.2,4.99,5.43,5.94,6.69];

%SF PFijos Relayers
L_3 = [4.88,4.88,4.87,4.87,4.84,4.83];
%SF Taxis Relayers
L_4 = [4.88,3.12,3.97,4.62,5.41,6.15];

plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);


%Latencia
figure;
%Roma PFijos Relayers
L_1 = [6.17,6.16,6.14,6.1,5.99,6];
%Roma Taxis Relayers
L_2 = [6.17,4.2,4.99,5.43,5.94,6.69];

%SF PFijos Relayers
L_3 = [4.88,4.88,4.87,4.87,4.84,4.83];
%SF Taxis Relayers
L_4 = [4.88,3.12,3.97,4.62,5.41,6.15];

plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);



==> final_version_arxiv/img/simulations/sim_time_memory_lines_zoom.m <==
%script para dibujar simulation time en lineas

x_nodes_number=[50,100,200,536];
% cada vect contiene las medias de cada tamaño Delivery
figure;

%Sim time
%Adyton
y_1 = [1.60000000000000;28.0300000000000;470.820000000000;2895];

%ONE
y_2 = [11.4300000000000;95.8800000000000;733.390000000000;4678];

%OMNET
y_3 = [1.60000000000000;6.49000000000000;83.5800000000000;3000];

%NS3
y_4 = [10.2400000000000;83.8500000000000;254.900000000000;3843];

plot(x_nodes_number,y_1,x_nodes_number,y_2,x_nodes_number,y_3,x_nodes_number,y_4);

%%%%
axes('position',[.65 .175 .25 .25])
box on % put box around new pair of axes
indexOfInterest = (x_nodes_number < 110) & (x_nodes_number > 30);

plot(x_nodes_number(indexOfInterest),y_1(indexOfInterest),x_nodes_number(indexOfInterest),y_2(indexOfInterest),x_nodes_number(indexOfInterest),y_3(indexOfInterest),x_nodes_number(indexOfInterest),y_4(indexOfInterest)) % plot on new axes
axis tight
%%%%
%%

% figure;
% t = linspace(0,2*pi,1000); % values in time
% x = cos(t); % a sinusoid
% perturbation = 0.1*exp((-(t-5*pi/4).^2)/.01).*sin(200*t); % a perturbation
% signal = x+perturbation; % a signal to plot
% % plot signal on new figure
% figure,plot(t,x+perturbation)
% xlabel('time'),ylabel('signal')
% % create a new pair of axes inside current figure
% axes('position',[.65 .175 .25 .25])
% box on % put box around new pair of axes
% indexOfInterest = (t < 11*pi/8) & (t > 9*pi/8); % range of t near perturbation
% plot(t(indexOfInterest),signal(indexOfInterest)) % plot on new axes
% axis tight

%RAM
x_nodes_r=[50,100,200];
figure;
%Adyton
L_1 = [0.0900000000000000;0.0910000000000000;0.407000000000000];

%ONE
L_2 = [5.20000000000000;7.91000000000000;10.6600000000000];

%OMNET
L_3 = [0.120000000000000;0.200000000000000;0.430000000000000];

%NS3
L_4 = [0.350000000000000;0.840000000000000;2.92335891700000];

%plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);
plot(x_nodes_r,L_1,x_nodes_r,L_2,x_nodes_r,L_3,x_nodes_r,L_4);
%%%%
axes('position',[.65 .175 .25 .25])
box on % put box around new pair of axes
indexOfInterest_2 = (x_nodes_r < 205) & (x_nodes_r > 30);
plot(x_nodes_r(indexOfInterest_2),L_1(indexOfInterest_2),x_nodes_r(indexOfInterest_2),L_2(indexOfInterest_2),x_nodes_r(indexOfInterest_2),L_3(indexOfInterest_2),x_nodes_r(indexOfInterest_2),L_4(indexOfInterest_2)) % plot on new axes
axis tight
%%%%


%%%%%%%%%%%
%ratio delivery
figure;
%Adyton
D_1 = [0.957000000000000;0.976000000000000;0.963000000000000];

%ONE
D_2 = [0.983000000000000;0.962000000000000;0.974000000000000];

%OMNET
D_3 = [0.920000000000000;0.910000000000000;0.910000000000000];

%NS3
D_4 = [0.980000000000000;0.970000000000000;0.980000000000000];

%plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);
plot(x_nodes_r,D_1,x_nodes_r,D_2,x_nodes_r,D_3,x_nodes_r,D_4);




==> img/simulations/sim_time_memory_lines.m <==
%script para dibujar simulation time en lineas

x_nodes_number=[50,100,200,536];
% cada vect contiene las medias de cada tamaño Delivery
figure;

%Sim time
%Adyton
y_1 = [1.60000000000000;28.0300000000000;470.820000000000;2895];

%ONE
y_2 = [11.4300000000000;95.8800000000000;733.390000000000;4678];

%OMNET
y_3 = [1.60000000000000;6.49000000000000;83.5800000000000;3000];

%NS3
y_4 = [10.2400000000000;83.8500000000000;254.900000000000;3843];

plot(x_nodes_number,y_1,x_nodes_number,y_2,x_nodes_number,y_3,x_nodes_number,y_4);

%%%%
axes('position',[30 130 .25 .25])
box on % put box around new pair of axes
%%%%

%RAM
figure;
%Roma PFijos Relayers
L_1 = [6.17,6.16,6.14,6.1,5.99,6];
%Roma Taxis Relayers
L_2 = [6.17,4.2,4.99,5.43,5.94,6.69];

%SF PFijos Relayers
L_3 = [4.88,4.88,4.87,4.87,4.84,4.83];
%SF Taxis Relayers
L_4 = [4.88,3.12,3.97,4.62,5.41,6.15];

plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);


%Latencia
figure;
%Roma PFijos Relayers
L_1 = [6.17,6.16,6.14,6.1,5.99,6];
%Roma Taxis Relayers
L_2 = [6.17,4.2,4.99,5.43,5.94,6.69];

%SF PFijos Relayers
L_3 = [4.88,4.88,4.87,4.87,4.84,4.83];
%SF Taxis Relayers
L_4 = [4.88,3.12,3.97,4.62,5.41,6.15];

plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);



==> img/simulations/sim_time_memory_lines_zoom.m <==
%script para dibujar simulation time en lineas

x_nodes_number=[50,100,200,536];
% cada vect contiene las medias de cada tamaño Delivery
figure;

%Sim time
%Adyton
y_1 = [1.60000000000000;28.0300000000000;470.820000000000;2895];

%ONE
y_2 = [11.4300000000000;95.8800000000000;733.390000000000;4678];

%OMNET
y_3 = [1.60000000000000;6.49000000000000;83.5800000000000;3000];

%NS3
y_4 = [10.2400000000000;83.8500000000000;254.900000000000;3843];

plot(x_nodes_number,y_1,x_nodes_number,y_2,x_nodes_number,y_3,x_nodes_number,y_4);

%%%%
axes('position',[.65 .175 .25 .25])
box on % put box around new pair of axes
indexOfInterest = (x_nodes_number < 110) & (x_nodes_number > 30);

plot(x_nodes_number(indexOfInterest),y_1(indexOfInterest),x_nodes_number(indexOfInterest),y_2(indexOfInterest),x_nodes_number(indexOfInterest),y_3(indexOfInterest),x_nodes_number(indexOfInterest),y_4(indexOfInterest)) % plot on new axes
axis tight
%%%%
%%

% figure;
% t = linspace(0,2*pi,1000); % values in time
% x = cos(t); % a sinusoid
% perturbation = 0.1*exp((-(t-5*pi/4).^2)/.01).*sin(200*t); % a perturbation
% signal = x+perturbation; % a signal to plot
% % plot signal on new figure
% figure,plot(t,x+perturbation)
% xlabel('time'),ylabel('signal')
% % create a new pair of axes inside current figure
% axes('position',[.65 .175 .25 .25])
% box on % put box around new pair of axes
% indexOfInterest = (t < 11*pi/8) & (t > 9*pi/8); % range of t near perturbation
% plot(t(indexOfInterest),signal(indexOfInterest)) % plot on new axes
% axis tight

%RAM
x_nodes_r=[50,100,200];
figure;
%Adyton
L_1 = [0.0900000000000000;0.0910000000000000;0.407000000000000];

%ONE
L_2 = [5.20000000000000;7.91000000000000;10.6600000000000];

%OMNET
L_3 = [0.120000000000000;0.200000000000000;0.430000000000000];

%NS3
L_4 = [0.350000000000000;0.840000000000000;2.92335891700000];

%plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);
plot(x_nodes_r,L_1,x_nodes_r,L_2,x_nodes_r,L_3,x_nodes_r,L_4);
%%%%
axes('position',[.65 .175 .25 .25])
box on % put box around new pair of axes
indexOfInterest_2 = (x_nodes_r < 205) & (x_nodes_r > 30);
plot(x_nodes_r(indexOfInterest_2),L_1(indexOfInterest_2),x_nodes_r(indexOfInterest_2),L_2(indexOfInterest_2),x_nodes_r(indexOfInterest_2),L_3(indexOfInterest_2),x_nodes_r(indexOfInterest_2),L_4(indexOfInterest_2)) % plot on new axes
axis tight
%%%%


%%%%%%%%%%%
%ratio delivery
figure;
%Adyton
D_1 = [0.957000000000000;0.976000000000000;0.963000000000000];

%ONE
D_2 = [0.983000000000000;0.962000000000000;0.974000000000000];

%OMNET
D_3 = [0.920000000000000;0.910000000000000;0.910000000000000];

%NS3
D_4 = [0.980000000000000;0.970000000000000;0.980000000000000];

%plot(x_buffer_sizes,L_1,x_buffer_sizes,L_2,x_buffer_sizes,L_3,x_buffer_sizes,L_4);
plot(x_nodes_r,D_1,x_nodes_r,D_2,x_nodes_r,D_3,x_nodes_r,D_4);



